Probabilistic Calibration by Design for Neural Network Regression

Generating calibrated and sharp neural network predictive distributions for regression problems is essential for optimal decision-making in many real-world applications. To address the miscalibration issue of neural networks, various methods have been proposed to improve calibration, including post-hoc methods that adjust predictions after training and regularization methods that act during training. While post-hoc methods have shown better improvement in calibration compared to regularization methods, the post-hoc step is completely independent of model training. We introduce a novel end-to-end model training procedure called Quantile Recalibration Training, integrating post-hoc calibration directly into the training process without additional parameters. We also present a unified algorithm that includes our method and other post-hoc and regularization methods, as particular cases. We demonstrate the performance of our method in a large-scale experiment involving 57 tabular regression datasets, showcasing improved predictive accuracy while maintaining calibration. We also conduct an ablation study to evaluate the significance of different components within our proposed method, as well as an in-depth analysis of the impact of the base model and different hyperparameters on predictive accuracy.

==> select_images.py <==
from pathlib import Path
import re
import shutil

latex_file = Path('main.tex')  # Your main LaTeX file
image_directory = Path('')  # Directory where your images are stored
output_directory = Path('images_for_arxiv/')  # Directory to store the selected images

if not output_directory.exists():
    output_directory.mkdir(parents=True)

# Function to parse a LaTeX file
def parse_file(file_path):
    with file_path.open('r') as file:
        for line in file:
            # Skipping commented lines
            if line.strip().startswith('%'):
                continue

            match = re.search(r'\\includegraphics.*?{(.+?)}', line)
            if match:
                image_path = Path(match.group(1))
                if not image_path.is_absolute():  # Relative path
                    image_path = image_directory / image_path
                yield image_path

            # Check for input or include commands
            input_match = re.search(r'\\(input|include){(.+?)}', line)
            if input_match:
                new_file_path = file_path.parent / (input_match.group(2) + '.tex')
                if new_file_path.exists():
                    yield from parse_file(new_file_path)

# Copying the necessary images
for image_path in parse_file(latex_file):
    if image_path.exists():
        relative_path = image_path.relative_to(image_directory)
        target_path = output_directory / relative_path
        target_path.parent.mkdir(parents=True, exist_ok=True)
        shutil.copy(image_path, target_path)
    else:
        print(f"Warning: Image not found {image_path}")

